Data-driven RANS closures for three-dimensional flows around bluff bodies

In this short note we apply the recently proposed data-driven RANS closure modelling framework of Schmelzer et al. (2020) to fully three-dimensional, high Reynolds number flows: namely wall-mounted cubes and cuboids at Re=40,000, and a cylinder at Re=140,000. For each flow, a new RANS closure is generated using sparse symbolic regression based on LES or DES reference data. This new model is implemented in a CFD solver, and subsequently applied to prediction of the other flows. We see consistent improvements compared to the baseline $k-\omega$ SST model in predictions of mean-velocity in the complete flow domain.

==> clean.sh <==
#!/bin/sh
rm -f main.aux main.bbl main.blg main.log main.out main.pdf main.spl 

